Late Autumn: LLM Agents Specialize a General Multi-Robot Planner for One Warehouse

No algorithm is best on all problems, but a real warehouse is a narrow problem: its layout and processes rarely change. Operators still run one general multi-robot planner at many sites, because experts cannot tune it for each one. In this work, which we call Late Autumn, we explore whether LLM coding agents running autonomous research can specialize a general planner for one site, trading generality for throughput, much as post-training adapts a pretrained LLM to one task. We study six campaigns on a lifelong planner that combines task assignment with multi-agent path finding, on a floor modeled on an existing automated warehouse. We find that (1) the agents raise throughput by 22--60%, and the gains hold on unseen seeds; (2) they rediscover known MAPF mechanisms, such as corridor-exit priorities, local guidance, and rollouts, and independent campaigns find the same bottleneck; (3) the gains largely carry over to another layout, a larger fleet, and other service times, shrink with a smaller fleet, and mostly vanish under an outbound-heavy demand mix; and (4) each final patch (0.7k--2.4k lines) is a chain of scored commits with a median step of 27 lines, so experts can review it, and review finds problems that the score misses; some patches multiply planner compute by over 100x. LLM agents can therefore turn each site's bias into extra throughput at little engineering cost, with reviewable patches; we expect experts to shift toward designing insightful metrics and fast simulators that mirror the real problem.

==> anc/frontier_steps.csv <==
campaign,eval_index,commit,hidden_score,increment,above_noise,lines_added,lines_deleted,group,mechanism,agent_message
Opus 5.5 / paper-grounded,2,907dacba,1.4363,0.2380,1,365,0,B,local guidance (LG-LaCAM),"C1 local guidance (LG-LaCAM/LLLG, briefs 2510.19072 + 2605.16855, heuristic function design): per-HL-node windowed space-time A* guidance (w=20, alpha=3, stay-at-goal free, service dwell then vacate), warm start from previous replan, 2 root rounds; PIBT first key = follow guidance next cell (swap case unchanged). Public selftest 1.4458 vs baseline 1.2668 (all seeds up), planner total 2.36s vs 2.04"
Opus 5.5 / paper-grounded,3,5abec80f,1.5435,0.1073,1,1,1,B,guidance alpha 3->8,"C2 LG retune (briefs 2510.19072 Fig.5 alpha sweet spot; heuristic function design): guidance alpha 3->8 (w=20, root rounds 2). Public selftest sweep: alpha 2/3/5/8/12/20/40 -> 1.4245/1.4458/1.5065/1.5630/1.5518/1.0575/0.851 (alpha>=20 collapses via timeouts); w30a8 1.571 (within noise, costlier). Chosen w20a8: public 1.5630 (+0.117 vs parent), planner 2.93 s/seed vs 2.36."
Opus 5.5 / paper-grounded,4,6a13f922,1.5882,0.0447,1,69,3,A,service-blocking assignment cost,"C3 service-blocking-aware assignment cost (brief 1912.00253 ITO arrival-time-with-occupancy idea; algorithm design): each pickup/delivery option offset += distance_scale * remaining dwell of agents currently servicing on one shortest path to the target (1-wide aisles/tunnels make these unavoidable queues). Public selftest 1.6365 vs parent 1.5630 (+0.074), planner 3.62 vs 2.93 s/seed, max call 29 m"
Opus 5.5 / paper-grounded,5,75be4a11,1.6865,0.0983,1,59,1,A,corridor exit priority,"C4 PIBTTP-style corridor exit priority (brief 2205.12504; algorithm design): 1-wide corridors detected generically (components >=3 of degree-2 vertices); root agents inside a corridor whose assigned goal is outside it get +100 PIBT priority. Public selftest 1.6483 vs parent 1.6365 (+0.012, below 0.03 noise floor). Behavior: corridor waits -30% (tunnel 1460->1001, aisle 1000->732), but unloaded ope"
Opus 5.5 / paper-grounded,7,3eaf8dc6,1.6942,0.0077,0,33,1,A,corridor occupant path delay,"C6 corridor-occupant path delay (brief 1912.00253 ITO occupancy-aware arrival estimate; algorithm design), extends C3: assignment path-delay also counts +2 steps per non-servicing agent standing on a 1-wide corridor cell on the option's shortest path. Parent C4 (w=20 restored after C5). Public 1.7133 vs 1.6483 (+0.065); unloaded pushes 1599->1400, waits 1177->1076; planner 3.93 vs 4.37 s/seed."
Opus 5.5 / paper-grounded,9,2fd49d62,1.7422,0.0480,1,42,22,A,corridor queue-load cost,C8 corridor queue-load assignment penalty (brief 1912.00253 ITO working-slot/queue-balancing idea; algorithm design): option target inside a 1-wide corridor gets +3 steps (x scale) per other agent whose current target is in the same corridor. Motivation: local trace shows an agent queueing ~25 steps at a busy tunnel mouth while carrying a task for 190 steps. Public 1.7405 vs parent C6 1.7133 (+0.0
Opus 5.5 / paper-grounded,11,b3917bc5,1.7543,0.0120,0,8,0,A,queue-load radius/weight,"C10 herding-robust corridor queue load (brief 1912.00253 ITO slots; algorithm design): load counts only agents within 10 steps of a target in the corridor, weight raised 3->5. Public 1.7418 vs C8 1.7405 (mean flat) but min seed 1.59->1.70; planner 2.75 vs 3.0 s/seed. Judgment: neutral mean, more robust."
Opus 5.5 / paper-grounded,16,0e022bd6,1.7727,0.0185,0,198,22,B,space-time arrival estimator in assignment,"structural attempt 1/3 on time-aware assignment (briefs 1912.00253 ITO arrival estimates + 2510.19072 guidance; algorithm design): top-4 cheapest options per agent get scale x space-time arrival delay (A* vs previous replan's guidance paths as hard reservations, window 20) replacing the heuristic blocking/queue terms. Public 1.7553 vs C10 1.7418 (noise), min seed 1.555, loaded pushes 2758->3456, p"
Opus 5.5 / paper-grounded,17,f5f8577f,1.8005,0.0278,0,1,1,B,estimator k 4->8,structural attempt 2/3 on time-aware assignment: ST arrival delay on top-8 (was 4) options per agent. Public 1.7145 (min seed 1.3575) vs S1 1.7553; loaded away moves 3456->6537 (+L2 2405): suspected target flip-flop from noisy delays on more alternatives. Planner 10.8 s/seed. Judgment: negative; next attempt stabilizes (always evaluate current target / consistent costing).
Opus 5.5 / paper-grounded,18,6306d81b,1.8030,0.0025,0,40,4,E,loaded agents pay delivery ST delay,"structural attempt 3/3 on time-aware assignment: for loaded agents, add the best delivery option's ST arrival delay to all their pickup options (congested delivery is unavoidable, so second pickups should not look artificially cheap). Motivation: S2 public was bimodal (3 seeds ~1.4 with ~130 picked tasks, carried-at-delivery 1.62). Public 1.7645 (min 1.635) vs S2 1.7145 (min 1.3575); jam seeds rec"
Opus 5.5 / paper-grounded,19,85ea6eb6,1.8580,0.0550,1,1,1,B,estimator k 8->16,"S4 time-aware assignment coverage k 8->16 options per agent (briefs 1912.00253 + 2510.19072; algorithm design), with S3 loaded-pickup balance. Public 1.8083 (min 1.69) vs S3 1.7645 (+0.044). Planner 19.9 vs 11.3 s/seed, max call 127 ms. Coverage trend: k4 1.773 / k8 1.8005 hidden."
Opus 5.5 / paper-grounded,20,53fbf22c,1.8653,0.0073,0,1,1,B,estimator k 16->32,"S5 time-aware assignment coverage k 16->32 (briefs 1912.00253 + 2510.19072; algorithm design). Public 1.8335 (min 1.7625) vs S4 1.8083 (+0.025, borderline). Cost: planner 38.4 vs 19.9 s/seed, max call 187 ms, benchmark wall 43 s. Hidden trend k4/k8/k16: 1.773/1.8005/1.858."
Opus 5.5 / paper-grounded,22,82c197c1,1.8715,0.0062,0,25,5,B,deviated agents predicted on shortest path,"S7 time-aware estimator: agents that deviated from their previous guidance are predicted along a shortest path to their current target (was: stay 3 steps then unknown) (briefs 1912.00253 + 2510.19072; algorithm design). Parent S5. Public 1.8588 (min 1.805) vs S5 1.8335 (+0.025, borderline); planner 38.8 s/seed (same)."
Opus 5.5 / paper-grounded,24,b69a52d2,1.8977,0.0262,0,64,8,D,two-pass replanning,"S9 two-pass replanning (briefs 1912.00253 + 2510.19072; algorithm design): second pass re-estimates space-time arrival delays against the first pass's fresh root guidance (current-time predictions instead of one-step-stale) and re-solves within the remaining budget; falls back to pass 1 on failure. Public 1.8765 vs S7 1.8588 (+0.018, noise). Cost: planner 74 vs 39 s/seed (1.9x), max call 401 ms. J"
Opus 5.5 / paper-grounded,25,a95aa20f,1.9103,0.0125,0,62,1,B,layered ST-BFS estimator,"S10 time-aware assignment with layered space-time BFS estimator (one earliest-arrival search per agent replaces per-option A*) and ALL options ST-costed (k 32->all) (briefs 1912.00253 + 2510.19072; algorithm design), two-pass kept. Public 1.8973 (min 1.85) vs S9 1.8765 (+0.021); planner 9.4 vs 74 s/seed (8x cheaper), max call 52 ms."
Opus 5.5 / paper-grounded,27,9cd81d07,1.9148,0.0045,0,3,3,B,windows 20->30,"S12 guidance window and time-aware estimator window 20->30 together (briefs 2510.19072 Fig.5 window, 1912.00253; heuristic/algorithm design), on S10. Public 1.9145 (min 1.86) vs S10 1.8973 (+0.017, noise-level); planner 11.5 vs 9.4 s/seed, max call 67 ms. Earlier window-30 tests (C5 guidance-only, S6 estimator-only A*) were hidden-negative; this tests both horizons aligned."
Opus 5.5 / paper-grounded,30,239273d5,1.9165,0.0017,0,2,2,B,root rounds 2->3,"S15 guidance root refinement rounds 2->3 (brief 2605.16855 m-rounds refinement; heuristic function design), on S12. Public 1.8993 (min 1.845) vs S12 1.9145 (-0.015); planner 13.5 vs 11.5 s/seed. Judgment: neutral/negative; registering per lifecycle."
Opus 5.5 / paper-grounded,43,c1aa8c70,1.9205,0.0040,0,2,2,C,Monte-Carlo root PIBT,"structural attempt 2/3 on Monte-Carlo root PIBT (brief 2505.12623; algorithm design): 32 trials, priority noise U(0,2.0). On S12. Public 1.9003 vs 1.9145; forced pushes ~unchanged (open 834, aisle 561): priority reordering at the root barely changes motion under guidance-first ordering."
Opus 5.5 / paper-grounded,70,6b6c098e,1.9355,0.0150,0,15,1,E,K=2 insertion + admission,"K2 insertion cost + admission control (briefs 2110.14891 insertion, 2201.06014 SBDA admission control under crowding; algorithm design): second-pickup cost = pickup dist + delivery tour once + 8, plus +1 per agent above 35 agents already carrying K=2 (damps the jam regime). Pooled public screen (3 planner-RNG offsets x 10 seeds, new calibrated method): 1.9245 (sem 0.008) vs M2 1.9057 and K2 alone "
Opus 5.5 / paper-grounded,72,e1ec299e,1.9363,0.0008,0,24,0,A,corridor visit overhead,"Re-submission (host was unavailable for 07111282, nothing scored): K2ADM + corridor-visit consolidation overhead 8 + runtime-only heuristic skip (briefs 2208.01223, 1912.00253; algorithm design). Source identical to 07111282. Pooled public 1.9359 (sem 0.0067) vs K2ADM 1.9245."
Opus 5.5 / paper-grounded,74,c44a707f,1.9470,0.0107,0,2,2,E,admission cap,"K2CV admission-control cap 35->40 (brief 2201.06014 admission control; algorithm design). Pooled public screens: cap30 1.9207, cap35 1.9359 (parent), cap40 1.9367 (sem 0.0087, one jam seed 1.77). Judgment: flat optimum around 35-40; registering per lifecycle."
Opus 5.5 / paper-grounded,75,31d11255,1.9497,0.0028,0,7,2,E,two-slope admission,Two-slope admission damper on K2CV (brief 2201.06014; algorithm design): +1 per full agent above 35 and +3 above 45. Pooled public 1.9158 (sem 0.0101; still a jam seed 1.695) vs cap40 1.9367. Judgment: negative; jams are not driven by the full-agent count alone. Registering per lifecycle.
Opus 5.5 / paper-grounded,84,304e8375,1.9515,0.0018,0,35,1,A,loaded switch + dwell-blocking externality,"LSW + dwell-blocking externality X1 (briefs 1705.10868, 1912.00253, 2608.06702; algorithm/heuristic design). Pooled public 1.9365 (sem 0.0062) vs LSW 1.9352: no stacking; registering per lifecycle."
Opus 5.5 / paper-grounded,97,add16daf,1.9730,0.0215,0,134,1,D,accept-if-better refinement + EPIBT revisit,"structural attempt 1/3 on IR-TAPF refinement (brief 2605.07744 Alg.1 delay-based selection + accept-if-better; algorithm design), on REV b7a2e3a8: after pass 2, realized cost = static option cost + guidance-realized arrival delay; pass 3 charges the 10 most underestimated chosen options their realized delay and is kept only if realized cost drops (accepted 52%). Pooled public 1.9471 (sem 0.0077) v"
Opus 5.5 / open,3,3400f25f,1.3798,0.1420,1,45,2,A,corridor exit priority,"c02: PIBT root priority boost (+10) for agents inside a single-lane corridor (degree<=2 component) whose assigned goal lies outside it. Idea: own trace diagnosis (agents finishing tunnel service get pushed deeper by entering agents; r-tail visits 30+ steps) + temporary-priority idea of 2205.12504. Selftest 1.2560 -> 1.4120, all 10 seeds up; planner total 2309 vs 2275 ms, max call 21 ms."
Opus 5.5 / open,4,f1ea244c,1.3840,0.0042,0,75,3,B,crisscross highway distances,"c03: on top of c02, PIBT candidate ordering uses soft crisscross highway distances (junction cells only; against-direction move cost 3 vs 2; Dijkstra per task). Idea: 2304.04217 soft highway + LoRR-2023 Marton crisscross rule. Selftest 1.4120 -> 1.4370 (+0.025, below 0.03 noise floor); detour/wait per task unchanged (seed0 12.7->11.7, seed1 12.8->13.3, seed2 10.6->12.1). Runtime: total planner 230"
Opus 5.5 / open,8,d074940a,1.4475,0.0635,1,69,1,A,corridor blocking cost,"c07 (on c02): assignment penalty for targets inside a single-lane corridor: +4 steps per servicing agent and +1 per moving agent standing on the agent's shortest path to the target inside that corridor (x option distance scale). Idea: own diagnosis (entrance cells occupied 89%; waiting agents displaced 1471x vs 509 entries, seed0). Selftest 1.4120 -> 1.4703 (+0.058; 7/10 seeds up, seed0 flat). Run"
Opus 5.5 / open,9,8a690334,1.4788,0.0312,1,2,2,A,blocking 4/1->8/2,"c08 (on c07): corridor blocking weights 4/1 -> 8/2 steps (servicing/moving blocker on in-corridor path). Idea: sweep of own c07 mechanism. Selftest 1.4703 -> 1.5025 (+0.032, min seed 1.45 vs 1.39). Runtime total 2979 -> 2256 ms, max call 16 ms."
Opus 5.5 / open,10,637aa428,1.5590,0.0802,1,2,2,A,blocking 8/2->16/4,"c09 (on c08): corridor blocking weights 8/2 -> 16/4 steps. Sweep of own c07 mechanism. Selftest 1.5025 -> 1.5608 (+0.058, min seed 1.515). Runtime total 2256 -> 2912 ms, max call 27 ms."
Opus 5.5 / open,11,66c5051e,1.6315,0.0725,1,2,2,A,blocking 16/4->32/8,"c10 (on c09): corridor blocking weights 16/4 -> 32/8 steps. Sweep of own c07 mechanism. Selftest 1.5608 -> 1.6125 (+0.052, min seed 1.565). Runtime total 2912 -> 2657 ms, max call 30 ms."
Opus 5.5 / open,13,6616f505,1.6505,0.0190,0,1,1,A,moving blocker 8->16,"c12 (on c10 32/8): move-blocker weight 8 -> 16 (service 32). Decoupled sweep. Selftest 1.6125 -> 1.6388 (+0.026, below noise floor but min seed 1.5875 vs 1.565). Runtime total 2443 ms, max 31 ms."
Opus 5.5 / open,16,6d2522e9,1.6675,0.0170,0,31,2,A,incoming blockers,"c15 (on c12): corridor blocking also counts incoming agents (outside the corridor, previous target on my in-corridor path), +8 steps each. Own idea. Selftest 1.6388 -> 1.6050 (min seed 1.41). Runtime 2410 ms. Will revert."
Opus 5.5 / open,18,62ca388b,1.6790,0.0115,0,1,1,F,delivery-distance weight 0.5,"c17 (on c12): pickup static cost weights own delivery distance 0.5x (opposite probe of c16). Selftest 1.6388 -> 1.6533 (+0.015, noise-level; c16 1.5x gave 1.541 so direction is consistent). Runtime 1806 ms total, max 11 ms."
Opus 5.5 / open,19,0e90ff3d,1.7050,0.0260,0,1,1,F,delivery-distance weight 0.25,"c18 (on c17): pickup static cost delivery-distance weight 0.5x -> 0.25x. Sweep of c16/c17 direction. Selftest 1.6533 -> 1.6615 (+0.008, noise; min seed 1.6075). Runtime 1986 ms total, max 26 ms."
Opus 5.5 / open,25,aaff1779,1.7442,0.0392,1,14,7,C,rollout over cost variants,"c24 structural attempt 2/3 on rollout lookahead (on c18): candidates are corridor-blocking-penalty scale variants {100,50,200}% (whole rollout), H=12, M=3; commit best variant's step. Selftest 1.6615 -> 1.7040 (+0.043; one seed 1.47, others up to 1.79). Runtime: planner total 78 s/run (39x), worst call 603 ms, selftest wall 90 s."
Opus 5.5 / open,26,af7851ca,1.7628,0.0185,0,1,1,C,rollout M 3->5,"c25 structural attempt 3/3 on rollout lookahead (on c24): M=5 candidates {100,50,200,150,75}% blocking scale, H=12. Selftest 1.7040 -> 1.7113 (+0.007, noise; one seed 1.3775, max 1.8125). Runtime: planner total 115 s/run (58x c18), worst call 681 ms, selftest wall 130 s."
Opus 5.5 / open,30,cde338f1,1.7942,0.0315,1,16,9,C,2-D variant table,"c29 (on c28): rollout candidate set {block%,delivery weight}: (100,0.25),(50,0.25),(200,0.25),(100,0),(100,0.5) replacing block 150/75. Selftest 1.7450 -> 1.7643 (+0.019, min seed 1.705, max 1.84). Runtime 99 s/run, worst call 611 ms."
Opus 5.5 / open,43,7a9ee462,1.7977,0.0035,0,14,0,C,synthetic releases in rollout,"c41 structural attempt 1/3 on rollout synthetic releases (on c37): rollout env gets a planner-side task generator on an independent seed stream (same distribution, never the real future tasks), so the pending pool refills during the 12-step lookahead instead of shrinking ~22 tasks. Selftest 1.7738 vs parent ~1.780 (2-run mean): neutral. Runtime 90 s/run, worst 573 ms."
Opus 5.5 / open,45,c6a1c09e,1.8070,0.0092,0,2,2,C,rollout value weights,"c43 structural attempt 3/3 on rollout synthetic releases (on c41): rollout value weights completions 3:1 over pickups (was 2:1). Selftest 1.7738 -> 1.7678 (neutral). Runtime 88 s/run, worst 509 ms."
Opus 5.5 / open,73,2df4774a,1.8430,0.0360,1,59,1,B,LLLG local guidance,"c69 structural 3/3 local guidance (on c68 w16; LLLG 2605.16855 warm start ablation): guidance initialized from previous call's guidance suffix (shifted by elapsed steps; also handed from main policy to rollout policies), then 2 refinement rounds as before. Public selftest 1.82925 (c68 1.80525, c61 1.77125), min 1.7625. Planner 159 s/run (c61 89), worst 759 ms."
Opus 5.5 / open,74,3818ce94,1.8515,0.0085,0,1,1,B,guidance alpha 2->4,"c70 (on c69): local guidance collision penalty alpha 2 -> 4 (own tuning; LLLG gives no value). Public selftest 1.82925 -> 1.83375 (+0.0045, noise); per-seed paths changed. Planner 159 s/run (= c69), worst 630 ms."
Opus 5.5 / open,77,65e237d1,1.8517,0.0002,0,2,2,B,guidance rounds 2->3,"c73 (on c70): local guidance refinement rounds 2 -> 3 (LLLG m). Public selftest 1.83375 -> 1.8475 (+0.014, below 0.03 rule); planner 159 -> 185 s/run (+17%), worst 613 ms."
Opus 5.5 / open,83,bc33d384,1.8630,0.0113,0,19,8,C,rollout chooses guidance alpha,"c78 structural 1/3 adaptive guidance (on c77; combines rollout lane c24-c43 with local guidance c69-c70): rollout variants gain a guidance-alpha axis, M 5 -> 7 by adding (100,1,a2) and (100,1,a8); the main solve uses the winning alpha. Public selftest 1.838 -> 1.851 (+0.013), min 1.7875 -> 1.82. Planner 131 -> 188 s/run (+44%), worst 727 ms."
Opus 5.5 / open,88,dcd5b87b,1.8745,0.0115,0,21,21,C,base-policy rollout,"c83 structural 1/3 base-policy rollout (on c78; Bertsekas rollout / open question 'variant sequences'): each rollout applies its variant only for the first step, then the base variant (100,1,a4) for the remaining 11 steps; plus rollout abort 920 -> 880 ms for safety (first selftest at host load ~29 hit 930-977 ms worst calls). Public selftest 1.866 (abort 920) / 1.863 (abort 880) vs c78 1.851. Pla"
Fable 5.1 / paper-grounded,2,7bc75b89,1.2555,0.0232,0,129,1,A,corridor-entry yield in PIBT ordering,"C1 corridor-entry yield in PIBT move ordering (heuristic function design; briefs 2201.06014 standby nodes, 2505.12623 hindrance, 2304.04217 corridor head-on). New sort key in funcPIBT: a candidate cell that enters a one-wide corridor (degree-2 chain, computed from graph) is deprioritized if within 2 cells an occupant is in committed/finished service or a higher-priority occupant heads toward the e"
Fable 5.1 / paper-grounded,3,290d2c99,1.4455,0.1900,1,91,0,A,corridor occupancy pressure cost,"C2 corridor pressure in assignment goal-option costs (map/guidance-weight optimization; briefs 1912.00253 station-queue balancing, 2508.05890 traffic-aware assignment weights, lorr-2026-fair/lorr-2024-verstand region congestion term). In prepare_lifelong_planning_snapshot each pickup/delivery option whose target lies in a one-wide corridor (degree-2 chain, graph-generic) pays 4 steps x (agents ins"
Fable 5.1 / paper-grounded,6,a6caf09a,1.5340,0.0885,1,36,0,A,corridor exit priority,C6 exit priority for agents leaving a one-wide corridor (algorithm design; briefs 2205.12504 PIBTTP temporary priority: an agent inside a tree whose destination is outside outranks everyone so inheritance pushes entrants back instead of pushing the exiter deeper). In TAPFNode::refresh_priority root: +4.0 priority when the agent's vertex has degree 2 and the degree-2 chain containing it does not co
Fable 5.1 / paper-grounded,7,7184ed65,1.5455,0.0115,0,53,3,F,PIBT + artificial potential field,"C7 PIBT + artificial potential field repulsion (heuristic function design; briefs 2505.22753 §5 PIBT+APF, paper params w=0.1 d_max=2 gamma=3 t_max=2). Decided agents project w*gamma^-d around their next t_max cells along the shortest path; candidate sort key becomes dist+APF. Public 10-seed: mean 1.54075 vs C6 1.54475 (-0.004, noise; 5 up 5 down). w=0.5 tie on 3 seeds, w=1.5 collapses (0.89). Judg"
Fable 5.1 / paper-grounded,8,eda4dbd7,1.5535,0.0080,0,38,1,C,Monte-Carlo root PIBT,"C8 Monte-Carlo PIBT sampling at the root (algorithm design; briefs 2308.04292 MC configuration generation, 2504.07841 anytime single-step). On the first expansion of each replan, generate k=16 PIBT configurations with fresh random tie-breaks and keep the one minimizing sum of remaining distance to service goals (ties: more moving agents). Public 10-seed: mean 1.54075 vs C7 1.54075 (tie); max-moves"
Fable 5.1 / paper-grounded,14,10ede4a8,1.5543,0.0008,0,41,9,C,rollout ban/re-solve refinement,"structural attempt 2/3 on target-path-rollouts (briefs 2605.07744). Fixes vs 1/3: acceptance objective = static assignment cost with all offsets (no ban penalty) + rollout delay x scale, so corridor-pressure offsets are respected; horizon 12->20; 1 bottleneck per round; 4-step acceptance margin. Public 10-seed: 1.5475 vs C8 1.54075 (+0.007, undetermined); seed-0 614 vs 633; 2.1 accepted reassignme"
Fable 5.1 / paper-grounded,15,38528841,1.5770,0.0227,0,28,7,C,rollout models dwell,"structural attempt 3/3 on target-path-rollouts (briefs 2605.07744). Rollout now models service dwell (agent reaching a real-service target holds the cell for the 4-step duration, then counts as done), horizon 30, budget 400 ms, up to 30 rounds, 2 bottlenecks per round, 2-step acceptance margin; objective = static cost with offsets + rollout delay. Public 10-seed: 1.5915 vs C8 1.54075 (+0.051, 7/10"
Fable 5.1 / paper-grounded,16,a8c67519,1.5773,0.0003,0,11,0,C,pin mid-dwell agents,"C14i: pin mid-dwell agents during rollout re-solves (algorithm design; briefs 2605.07744 lane, 2201.06014 do not abandon a service in progress). Agents with partial service progress at their current target are frozen: Inf cost for any other task in the rollout Hungarian re-solve, excluded from DBS feedback. Seed-0 aborted dwell-like stays 735 -> 354 wasted steps (signal fires). Public 10-seed: 1.5"
Fable 5.1 / paper-grounded,17,a7288c8b,1.6085,0.0312,1,17,1,C,feedback only pickup-bound agents,"C14k: rollout feedback restricted to unloaded agents heading to pickups (algorithm design; briefs 2605.07744 DBS bottleneck selection, 2110.14891 task-insertion by marginal delay). Flip diagnostic showed 70% of accepted rollout reassignments were delivery-option flips; limiting DBS candidates to agents whose current target is a pickup (kRolloutFeedbackScope=2) makes the loop re-choose which pendin"
Fable 5.1 / paper-grounded,18,153fa97a,1.6093,0.0008,0,51,9,C,corridor-grouped feedback,"C17 corridor-grouped rollout feedback (algorithm design; briefs 2605.07744 SBS intuition: bottlenecks are groups of agents interfering in one region). On odd rounds, aggregate rollout delay per degree-2 chain of the agents' pickup targets, pick the worst chain and ban all its delayed unloaded agents' targets jointly; even rounds unchanged. Public 10-seed: 1.58975 vs C14k 1.641 (-0.051, 8/10 down)."
Fable 5.1 / paper-grounded,19,b6d04646,1.6562,0.0470,1,18,0,C,rollout delay -> root priority,"C19 rollout delay feeds LaCAM root priorities (algorithm design; briefs 2605.07744 delay feedback, 1901.11282 PIBT aging on non-progress, 2603.23838 window-level priority choice). After the accepted rollout, each agent's root priority gets +min(1, delay/30): agents predicted to be blocked soon move first in the executed step. Public 10-seed: 1.6205 vs C14k 1.641 (-0.021, 6/10 down); inverse sign ("
Fable 5.1 / paper-grounded,23,c62e4d2b,1.6690,0.0128,0,57,3,A,delay-informed corridor pressure,"C23 delay-informed corridor pressure across replans (map/guidance-weight optimization; briefs 2411.16506 online guidance from recent usage, 1912.00253 station pressure, 2605.07744 delay feedback). The accepted rollout's per-agent delay is summed onto target cells (TAPFStats.target_delay_by_index); LacamTapfPolicy keeps a 0.5-EMA per cell across replans and the snapshot adds min(8, chain_delay/4) s"
Fable 5.1 / paper-grounded,32,012c080f,1.6985,0.0295,0,45,1,E,pair-route pricing,"structural attempt 1/3 on pair-route-cost (algorithm design; briefs 2208.01223 multi-goal sequence completion-time costs, 2110.14891 marginal insertion for capacitated MAPD, 2605.07835 joint location choice). For an unloaded agent, a pending pickup's static cost becomes min(solo route, amortized best two-task route = (start1->start2 + pickup dwell + paired delivery circle)/2 over all pending partn"
Fable 5.1 / paper-grounded,33,286f74de,1.7025,0.0040,0,37,4,E,partner preference,"structural attempt 2/3 on pair-route-cost (briefs 2208.01223, 2110.14891, 2605.07835). On top of 1/3: the pair pricing records each task's best partner (pending and carried tasks); a loaded agent with one carried task gets a 4-step bonus (one dwell) on a pending pickup that is its carried task's recorded partner or whose partner is the carried task, so the second pickup follows the pairing the fir"
Fable 5.1 / paper-grounded,37,cd3c0532,1.7085,0.0060,0,1,1,C,MC samples 16->32,"C37 Monte-Carlo PIBT samples 16 -> 32 (algorithm design; briefs 2308.04292 MC configuration generation). Motivated by the C36 ablation showing sampling is load-bearing in the current chain (-0.048 when removed). Public 10-seed: 1.66475 vs C33 1.68625 (-0.02, uninformative); runtime 10570 vs 9864 ms/case. Parent 286f74de (1.7025)."
Fable 5.1 / paper-grounded,40,d1b19753,1.7350,0.0265,0,10,3,C,completion credit in rollout objective,"C40 throughput-aligned rollout acceptance: the cost+delay objective gets a credit of 10 steps x scale per real service the 30-step rollout completes (algorithm design; briefs 2605.07744 the evaluator's objective drives reassignment quality, 2412.04256 count targets passed rather than remaining distance). Reassignments that finish more services within the horizon are now accepted even at slightly h"
Fable 5.1 / paper-grounded,67,3080e5eb,1.8613,0.1262,1,167,12,B,online flow guidance weights in distance table,"structural attempt 1/3 on guidance-distances (lane 13): online guidance weights inside the planner distance tables. TAPFDistTable gains a lazy reverse-Dijkstra mode over directed edge weights; weights come from executed flow: the move u->v costs min(4, 1 + floor(1.0 * U(v->u))) where U(v->u) counts traversals of v->u by any agent over the last 20 executed steps (from executed_path, recomputed ever"
Fable 5.1 / paper-grounded,83,93c51d7c,1.8620,0.0008,0,1,1,C,rollout horizon 30->20,"structural attempt 3/3 on stabilizer-retune (lane 18, open question #17; single-constant re-tune): rollout horizon kRolloutHorizon 30 -> 20, parent 3080e5eb (1.86125). Under weighted distances a path's cost in weight units exceeds its step count, so the 30-step rollout (tuned on BFS; eval-52 lost with 45) now covers more of the agents' remaining weighted distance than before; 20 restores the earli"
Fable 5.1 / paper-grounded,84,dbb18ee6,1.8655,0.0035,0,85,12,B,guidance-weighted pair leg,"C85 lane 19 (one eval): weighted metric for the pair-route leg only, parent 93c51d7c (1.862, H20). In best_pair_route_cost_per_task the pickup -> partner-pickup leg is priced on the guidance-weighted distance (Dijkstra from each pending/picked task start under the current oncoming-flow weights, ~60-100 sources per replan); delivery, circle, solo and every other snapshot offset stay on BFS. Rationa"
Fable 5.1 / paper-grounded,85,0e00f270,1.8808,0.0152,0,1,1,C,rollout completion credit 10->15,"C87 rollout completion credit 10 -> 15 under weighted distances (kRolloutCompletionCredit), parent 93c51d7c (1.862). The rollout objective sums weighted remaining distances (1-4 per edge since 3080e5eb) while the completion credit stayed at 10 steps x scale, the value tuned on BFS at evals 40/44 (5 and 20 lost); under weights the credit's relative size against the distance term fell, so 15 restore"
Fable 5.1 / paper-grounded,87,1a6e4dcc,1.8840,0.0032,0,1,1,C,rollout acceptance margin 2->3,"C89 rollout acceptance margin 2 -> 3 steps (kRolloutAcceptMarginSteps) under weighted distances, parent 0e00f270 (1.88075). Same reasoning as C87: the margin is a step-unit constant compared against a rollout objective whose distance term is now weighted (1-4 per edge), so its BFS-tuned value (2; eval-56 lost 0.032 with 4 on BFS) may be too permissive relative to J. Credit bracket closed at 15 (20"
Fable 5.1 / open+web,2,76ce819d,1.6280,0.3788,1,282,101,C,best-of-64 noisy-priority PIBT rollouts replace LaCAM search,"cand1: rollout-based root selection in TAPFPlanner::solve (algorithm design; MCPP 2401.17044 + LaCAM anytime 2211.13432/2305.03632 + RHCR window 2005.07371). Baseline planner used ~5 ms of the 1.0 s budget (anytime loop broke at once since g<=h). Now: sample up to 64 PIBT root configs with U(0,1) priority noise, greedy rollout each 10 steps (PIBT + assignment repair + service bookkeeping), score ="
Fable 5.1 / open+web,4,f23a9db4,1.6663,0.0383,1,1,1,C,fixed-assignment rollouts + 256 candidates,"cand3: rollout candidates 64 -> 256 with fixed-assignment rollouts (algorithm design; MCPP 2401.17044 more sampled priority orders). Parent 0db7adb6. Self-test seeds 0-9: mean 1.6515 vs cand2 1.6135 (+0.038) and vs cand1 1.62125 (+0.030); planner runtime 75.7 s/seed (197 ms/replan, worst 307 ms) vs 19.6 s for cand2 and 103.5 s for cand1. Gain is just above the 0.03 noise floor; cost is 4x cand2 bu"
Fable 5.1 / open+web,9,6134277a,1.6697,0.0035,0,45,5,C,discounted score + completion bonus,"structural attempt 1/3 on score-shaping: rollout window score = discounted (gamma 0.9) sum of (remaining cost h + corridor-exit) minus completion bonuses (delivery 30, pickup 10 distance units) for real services finished inside the window (algorithm design; windowed throughput objective per 2005.07371 / 1912.00253 completed-slot objective). Parent f23a9db4 (K=256,W=10). Self-test seeds 0-9: mean 1"
Fable 5.1 / open+web,21,fc2262c1,1.6850,0.0153,0,77,0,C,two-stage re-evaluation,"structural attempt 1/3 on reevaluation: two-stage rollout selection. Stage 1 unchanged (256 x W=10); stage 2 re-runs the top-16 candidates' first steps with 3 fresh noisy rollouts each and commits the best mean window score instead of the single best (variance reduction against winner's curse; MCPP 2401.17044, Monte Carlo score averaging 2503.12204). Parent 6134277a. Nodes/replan 2561 -> 2993 (+17"
Fable 5.1 / open+web,26,12d6f908,1.7030,0.0180,0,15,4,C,warm start across replans,"structural attempt 2/3 on warm-start: candidates 1-15 of each replan are local perturbations (uniform +-0.15) of the previous replan's winning priority-noise vector; candidate 0 is the exact previous winner; the remaining 240 stay fresh random draws (local search around the previous decision, LaCAM* 2305.03632 search-state reuse). Parent 14ddb974 (1.68325). Self-test seeds 0-9: mean 1.700 vs 1.671"
Fable 5.1 / open+web,27,c9cbb337,1.7117,0.0087,0,2,2,C,64 local candidates,structural attempt 3/3 on warm-start: 64 local candidates (uniform +-0.25) around the previous winner instead of 15 (+-0.15); 191 fresh draws remain. Parent 12d6f908 (1.703). Self-test seeds 0-9: mean 1.6995 vs 1.700 (flat); runtime unchanged 82 s/seed. Tests whether more local search pays; retain whichever of 12d6f908 / this is higher.
Fable 5.1 / open+web,47,326b5077,1.7190,0.0073,0,1,1,C,priority noise 1.0->2.5,"sweep: rollout priority noise scale 1.0 -> 2.5 (more diverse root orders; 0.4 gave 1.680). Parent c9cbb337 (1.71175). Self-test seeds 0-9: mean 1.72075 vs 1.6995 (+0.021), min seed 1.675; runtime 100 s/seed vs 82 (worst 472 ms). Retain if official > 1.71175 + 0.02."
Fable 5.1 / open+web,48,9a26caa4,1.7297,0.0107,0,1,1,C,priority noise 2.5->5.0,"sweep: rollout priority noise scale 5.0 (parent 326b5077 at 2.5 = 1.719; 1.0 = 1.712; 0.4 = 1.680). Self-test seeds 0-9: mean 1.7205 vs 1.72075 (flat); runtime 106 s/seed, worst replan 718 ms (margin to the 1.0 s limit shrinking as random orders trigger more PIBT recursion). Retain 2.5 unless this beats it by > 0.02."
Fable 5.1 / open+web,51,b63c1d5c,1.7370,0.0073,0,1,1,C,stage-2 repeats 3->6,"sweep: stage-2 re-evaluation repeats 3 -> 6 at noise 5.0 (parent 9a26caa4 = 1.72975). Self-test seeds 0-9: mean 1.71775 vs 1.7205 (flat), runtime 112 s/seed vs 99. Registering; expect to keep 3."
Fable 5.1 / open+web,63,90d7b905,1.7427,0.0057,0,21,1,C,LaCAM-constraint candidates,"structural attempt 2/3 on constraint-candidates: pins target only agents in conflict (every goal-ward neighbor occupied), pinned to a random neighbor/own cell (parent fbea210b 1.721 random agent; base b63c1d5c 1.737). Self-test seeds 0-9: mean 1.7065 vs 1.71775 (flat/-0.011). Attempt 3/3: two conflicting agents pinned."
Fable 5.1 / open+web,76,3680e124,1.7505,0.0078,0,28,1,C,pure-distance window score (objective fix),"structural attempt 1/3 on distance-score: rollout window score uses pure remaining distance (+ remaining service steps) to each agent's assigned target instead of h = distance*scale + Hungarian offset; offsets are constant across a frozen-assignment window except at completions, where they acted as an untuned implicit completion bonus favouring far-delivery tasks. Explicit bonuses 30/10 and corrid"
Fable 5.1 / open+web,77,7620e0c3,1.7580,0.0075,0,2,2,C,completion bonuses 30/10->60/20,"structural attempt 2/3 on distance-score: completion bonuses 30/10 -> 60/20 under the pure-distance window score (parent 3680e124 = 1.7505). Self-test seeds 0-9: mean 1.72125 vs 1.74025 (-0.019, min seed 1.60). Attempt 3/3: gamma 0.95 under the distance score."
GPT-6 Luna / paper-grounded,4,7f48bc2c,1.2412,0.0090,0,33,0,F,straight-continuation PIBT tie-break,Try generic straight-continuation PIBT tie-break (heuristic function design; papers/briefs/lorr-2026-trzy-kwaterki.md and 2505.12623.md). Add a default-on preference for the previous grid direction only after equal goal distance and equal hindrance. GCC10 build passed; available test_all passed 97/97 after aligning four stale shared-drop test expectations to the existing one-slot default; ctest fo
GPT-6 Luna / paper-grounded,11,600244ce,1.2617,0.0205,0,485,0,B,CMPP flow-aware guide routes,"Structural attempt 3/3 on CMPP current-batch route coordination (map/guidance-weight optimization; secondary algorithm design; local papers/briefs/2508.05253.md Sec. V A-CMTS and V-E). Reuse the successful root guide path in descendant high-level configurations when agent position remains on that route and goal is unchanged; trim visited prefixes, recompute for changed goals/off-route states. GCC1"
GPT-6 Luna / paper-grounded,23,a7c13332,1.2920,0.0303,1,5,4,F,WinC LRTA* penalty tie-break,"Structural attempt 3/3 on WinC-MAPF group configuration-revisit penalties (2410.01798 Sec. 3 Alg. 1 / Sec. 5; heuristic function design, secondary algorithm design). Keep selected-first-edge learning and the target-aware penalty table, but demote revisit penalty to a final PIBT tie-break after assigned-goal distance, hindrance, and straight continuation to avoid overriding ordinary agent progress."
GPT-6 Luna / paper-grounded,27,874913d9,1.3345,0.0425,1,48,3,E,exact two-order K=2 insertion cost,"Structural attempt 1/3 on K=2 capacitated task insertion costs (algorithm design; secondary heuristic function design; papers/briefs/2110.14891.md Sec. IV-B–IV-D and linked 2110.14891_Capacitated_MAPD_Integrated_TA.html). Replace the sorted delivery-goal cycle with exact two-order goal-set route cost for one carried task plus a candidate pickup; retain assignment scaling, ownership, Hungarian matc"
GPT-6 Luna / paper-grounded,28,fbf05d7b,1.3445,0.0100,0,5,0,E,marginal insertion cost,"Structural attempt 2/3 on capacitated K=2 marginal insertion cost (algorithm design; secondary heuristic function design; local papers/briefs/2110.14891.md Sec. IV-B Eq. 12, with Sec. IV-C relative regret reserved for a later attempt). From Eval 27, keep the exact two-order goal-set route for one carried task plus a candidate pickup, but subtract the carried task's current remaining shortest deliv"
GPT-6 Luna / paper-grounded,29,0f662dea,1.4067,0.0622,1,97,0,E,relative-regret bonus,"Structural attempt 3/3 on K=2 marginal insertion with bounded relative-regret pickup priority (algorithm design; secondary heuristic function design; local papers/briefs/2110.14891.md Sec. IV-C Eq. 15-16). From Eval 28, add a bounded best-agent pickup-offset reduction proportional to per-task second-best/best root-cost regret; preserve marginal route and service fields. GCC10 Release and 109 avail"
GPT-6 Luna / paper-grounded,40,53d002e1,1.4075,0.0008,0,3,3,D,FICO reachability groups (side branch),"Structural attempt 3/3 on FICO reachability-based groups (algorithm design; papers/briefs/2511.13961.md Fig. 11 horizon response). From H=3 attempt 2, change only the active FICO horizon to H=1 in TAPF defaults and both benchmark adapters; retain component-atomic PIBT batches, per-group CMPP flow, expansion batch 1, and service semantics. GCC10 Release build and focused FICO tests passed 3/3; avai"
GPT-6 Luna / paper-grounded,51,384360ce,1.4385,0.0310,1,15,0,A,articulation-egress priority,"Structural attempt 2/3 on articulation-egress priority (algorithm design; heuristic function design; local papers/briefs/2205.12504.md Sec. 3.2–4.2, Alg. 1–3). From Eval 50, keep the generic Tarjan cuts and stable temporary ordering, but promote an eligible cross-cut agent only when its articulation vertex is occupied. This tests whether restricting promotion to actual separator occupancy avoids u"
GPT-6 Luna / paper-grounded,64,96c1f6b3,1.4455,0.0070,0,215,136,D,time-expanded repair (side branch),Structural attempt 3/3 on bounded high-delay service-path pair repair (algorithm design; papers/briefs/2102.12331.md Sec. III-IV and 2407.09451.md Sec. 2-4; lifelong budget caveat in 2404.16162.md Sec. 3-4). Extend evaluated attempt 2 with a default-on size-two fallback only when single-agent repair misses its two-cell gain gate: select a stable unfinished blocker by time-indexed shortest-path occ
GPT-6 Luna / paper-grounded,72,3394991f,1.4615,0.0160,0,39,25,F,service-locked swaps,"Algorithm design: make LaCAM* PIBT corridor-swap feasibility service-aware by treating agents with unfinished service dwell as immovable during swap simulation, based on local papers/briefs/2305.03632.md §4.2.1. GCC10 Release build and focused T-junction swap fixture passed; available test_all passed 111/112, with only the absent ITA-CBS YAML fixture failing; ctest has no registered tests. Public "
GPT-6 Luna / paper-grounded,79,e6cf71fa,1.4728,0.0112,0,140,6,D,IU-LaCAM joint reassignment (side branch),"Structural attempt 3/3 on bounded IU-LaCAM joint stalled-agent reassignment: replace the single-agent retry with one dynamic reassignment of all unsatisfied off-goal agents whose position and task remain unchanged across two transitions, based on local 2605.11503 §6.3 / Algorithm 2 (algorithm design). Preserve non-stalled tasks and service validation; only accepted recovery states receive assignme"
GPT-6 Luna / paper-grounded,83,bd442984,1.4765,0.0038,0,45,0,B,lane-parity tie-break,"Structural attempt 1/3 on topology-derived soft corridor flow. Map/guidance-weight optimization from local TRACS brief 2609.23137 section II-A and highway brief 2304.04217 section IV-C: add a generic, soft alternating parity direction after PIBT progress and local priorities. GCC10 Release build and focused default service-state fixture passed; test_all passed 112/113, only the absent ITA-CBS YAML"
GPT-6 Luna / paper-grounded,85,e09dad9f,1.4812,0.0047,0,8,6,B,parity moved into guide routes,"Structural attempt 3/3 on topology-derived soft corridor-flow route ties. Map/guidance-weight optimization from local TRACS brief 2609.23137 §II-A and highway brief 2304.04217 §IV-C: keep A* congestion cost primary and compare parity alignment only on the first edge of equal-primary routes. GCC10 Release build passed; two focused route fixtures passed; test_all passed 113/114, with only the absent"
GPT-6 Luna / paper-grounded,87,ed342246,1.5005,0.0192,0,17,9,C,EPIBT depth-two mobility,"Structural attempt 2/3 on constrained EPIBT-style depth-two PIBT scoring. Algorithm design from local papers/briefs/2511.09193.md and its linked EPIBT paper: run the soft second-step mobility key only from non-open cells (degree below four on the four-neighbor grid), and compute it lazily only when the existing move keys tie. GCC10 Release build and both focused matched-RNG decision fixtures passe"
GPT-6.1 Sol / paper-grounded,2,fba24c8e,1.2620,0.0297,0,1,1,F,hindrance tie-break fix,"hindrance: use yielding agent origin per 2505.12623 Algorithm 2 (heuristic function design). Controlled service-mode probe changes move 27->28 to 27->19, both valid; new regression passes, same 5 inherited seed failures. No public selftest. Parent hidden throughput 1.232250, cumulative planner 3063.508ms, remote wall 23.733s; one-line correction adds no distance calls. Evaluate throughput and runt"
GPT-6.1 Sol / paper-grounded,3,05e64560,1.2970,0.0350,1,45,6,E,open two-task route cost,"open two-task delivery route instead of closed-circle assignment estimate; heuristic function design from AAMAS19 task-sequence costs (capacity2 adaptation). Goal pairs and both orders, shared destinations recognized; services unchanged. Build/regression pass, same5 inherited failures, active probe offsets change10->9 and2->1. Public10 valid: throughput1.316->1.289 (-.027 below noise), loaded pick"
GPT-6.1 Sol / paper-grounded,7,e7dca08e,1.3815,0.0845,1,197,1,B,root traffic guide routes,"root traffic-aware guide routes for PIBT, heuristic function design from2308.11234 §4 andTable2 scalar svc. Sequential prospective contraflow/vertex costs; guide lex pairs before distance, assignments/h/constraints unchanged, effective-task fallback; overlong route falls back to shortest at paperF2 bound (adaptation). Active commit0 probe opposing firstcandidate20->13, valid wait->detour. Build95/"
GPT-6.1 Sol / paper-grounded,10,7b471587,1.3925,0.0110,0,5,2,B,lexicographic contraflow + dwell cost,"arrival-discounted current service guide cost max(0,R-L+1), heuristic function design from2608.06702 TCT/occupancy and2308.11234 traffic. One arithmetic change using existing route length; soft single-label approximation ignores earlier waits, no extra distance queries/states/search or actualservice/assignment/h/constraints changes. Matched BEFOREedit parent far16->23 detour9/first8 -> candidate d"
GPT-6.1 Sol / paper-grounded,11,b1131c82,1.4178,0.0252,0,22,10,B,guide search pruning,"bound-pruned single-label guide prefixes from2308.11234 Alg2/F2 (algorithm design); keep existing2*freeflow cap, shortest exhaustion fallback/continue, timed dwell and legality. Approximate, not exactFOCAL. Controlled23/2000 unitconfigs change; case52 parent intrinsic7>cap6 fallsbackdirect33-34-35-36/wait33->33; candidate5-edge33-25-26-27-35-36/move33->25 validcommit0. Parent sourcepreservedBEFORE"
GPT-6.1 Sol / paper-grounded,13,35150e54,1.4282,0.0105,0,24,8,B,marginal inflow cost,"directional marginalinflow secondary guide cost from2508.05253§II-C Eq2/V-C (map/guidance-weight optimization): ΔC(v)=product_otherincoming(f+1), same-stream1/crossflow2cost3, replaces1+aggregatearrivaldelay. Keep contraflowprimary/timeddwell/bounds/FIFO/h/assignment/constraints, noextra searches; numericLLguardsinactiveatdefault100/4neighbors. ParentrebuiltBEFOREcapture. Unit1800/2000configschang"
GPT-6.1 Sol / paper-grounded,15,643b0a87,1.4285,0.0003,0,1,1,F,goal-entry reservation for pickups (side branch),"direct empty pickup entry: extend existing delivery reservation to keyed real pickups; heuristic function design from2608.06702 III-1/IV-A/V-A3 service start and close-goal urgency, narrow adaptation notPUSH. Keeps missingkey/privatewait/currentempty/distance1/constraints/limit andservice/assignment/guide semantics. Matched K2 guided naturalfarfirst probe parent20->21/13wait ->candidate20wait/13->"
GPT-6.1 Sol / paper-grounded,17,16846d29,1.4395,0.0110,0,15,6,B,A*-ordered guide search,"informed guide OPEN f=g+h, heuristic function design from2308.11234§3.1/4.2; currentsecondaryincrement>=1 impliesh=(0,D), reuseDfromprefixbound. Queue(gprimary,gsecondary+D,D,gsecondary,length,id), actualg/lengthstalechecks/relax/costs/rootorder/F2/FIFO/fallback/service/assignment/h/constraints unchanged; notfullFOCAL/exactboundedoptimal. Parentrebuilt/capturedBEFOREedit; chosennaturalK2realkeys/s"
GPT-6.1 Sol / paper-grounded,40,1ef7c70f,1.4690,0.0295,0,488,16,B,A-CMTS split,"structural attempt 1/3 on congestion branch search: one exact full-grid forced/forbidden root split from local2508.05253 II-B/C,V-A/B/C Algorithm2 (algorithm design), not fullA-CMTS/tree/contraction/boundedoptimal. InheritedinformedPP seed; validate simplepaths/rebuild peragentedgeflow; exact sumv[productincoming(f+1)-1], checkedint64 via128. HighestmodifiableC thenindex, greatestincoming exactdec"
GPT-6.1 Sol / paper-grounded,49,a1fd5ff4,1.4900,0.0210,0,719,4,A,spatial-flow pickup re-matching,"structural attempt 1/3 on joint spatial assignment and guide flow: restricted current-root fixed-FCost source-agent-map-pickup-sink perfect flow from local2508.05890 FlowNetwork/Algorithm1/AlternativeEdgeCosts/PlannerIntegration (algorithm design). Exact incumbent pickup-column/task multiset; unloaded/no-active-or-partial/satisfied rows only, common canonical pending ID/all-pairs allowed/global sc"
GPT-6.1 Sol / paper-grounded,79,4a53620b,1.4975,0.0075,0,863,29,D,lexicographic elapsed-time + remaining-work search objective,"structural attempt 1/3 on coherent native service controller: exact lex elapsed T plus current-terminal remaining real-task work R0, from evaluated a1fd5ff4 1.490/3933.427ms after closed APF3/3. Primary algorithm design local briefs2305.03632 linked kei18/2305.03632_Improving_LaCAM_for_Scalable_Eventually_Optimal_Multi-Agent_Pathfinding.html sections2.1/3 Algorithm3, supporting briefs2208.01223 li"

